Brightest Cluster Galaxy Formation in the z=4.3 Protocluster SPT2349-56: Discovery of a Radio-Loud AGN

We have observed the z=4.3 protocluster SPT2349-56 with ATCA with the aim of detecting radio-loud active galactic nuclei (AGN) amongst the ~30 submillimeter galaxies identified in the structure. We detect the central complex of SMGs at 2.2\,GHz with a luminosity of L_2.2=(4.42pm0.56)x10^{25} W/Hz. The ASKAP also detects the source at 888 MHz, constraining the radio spectral index to alpha=-1.6pm0.3, consistent with ATCA non-detections at 5.5 and 9GHz, and implying L_1.4(rest)=(2.4pm0.3)x10^{26}W/Hz. This radio luminosity is about 100 times higher than expected from star formation, assuming the usual FIR-radio correlation, which is a clear indication of an AGN driven by a forming brightest cluster galaxy (BCG). None of the SMGs in SPT2349-56 show signs of AGN in any other diagnostics available to us (notably 12CO out to J=16, OH163um, CII/IR, and optical spectra), highlighting the radio continuum as a powerful probe of obscured AGN in high-z protoclusters. No other significant radio detections are found amongst the cluster members, consistent with the FIR-radio correlation. We compare these results to field samples of radio sources and SMGs, along with the 22 SPT-SMG gravitational lenses also observed in the ATCA program, as well as powerful radio galaxies at high redshifts. Our results allow us to better understand the effects of this gas-rich, overdense environment on early supermassive black hole (SMBH) growth and cluster feedback. We estimate that (3.3pm0.7)x10^{38} W of power are injected into the growing ICM by the radio-loud AGN, whose energy over 100Myr is comparable to the binding energy of the gas mass of the central halo. The AGN power is also comparable to the instantaneous energy injection from supernova feedback from the 23 catalogued SMGs in the core region of 120kpc projected radius. The SPT2349-56 radio-loud AGN may be providing strong feedback on a nascent ICM.

==> figs/fig_for_radio2.py <==
from astropy.io import fits
from astropy import wcs
from astropy.coordinates import Angle
import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import curve_fit
from reproject import reproject_interp
from matplotlib.patches import ConnectionPatch
from astropy.convolution import Gaussian2DKernel
from astropy.convolution import convolve
plt.style.use('classic')

def get_contour_verts(cn):
    contours = []
    # for each contour line
    for cc in cn.collections:
        paths = []
        # for each separate section of the contour line
        for pp in cc.get_paths():
            xy = []
            # for each segment of that section
            for vv in pp.iter_segments():
                xy.append(vv[0])
            paths.append(np.vstack(xy))
        contours.append(paths)

    return contours



#SPT2349-56, CO(4-3)

#ALMA image

data_loc='.../'

data=fits.open(data_loc)
cube=data[0].data[0]
header=data[0].header
w=wcs.WCS(header).celestial

im_stack=np.nanmean(cube[26:50,:,:],axis=0)

#LABOCA image

data_laboca='.../'

data=fits.open(data_laboca)
im_laboca=data[2].data
header_laboca=data[0].header
w_laboca=wcs.WCS(header_laboca).celestial

#radio image

data_loc='.../'

data=fits.open(data_loc)
im_radio=data[1].data
header_radio=data[1].header
w_radio=wcs.WCS(header_radio).celestial

#Make plot

#SPIRE background + LABOCA contours

fig=plt.figure(figsize=(10,10))
ax=fig.add_subplot(projection=w_radio)

size1=Angle(5,unit='arcmin')

x0,y0=w_radio.wcs_world2pix([[Angle('23h49m42.68s').deg,Angle('-56d38m23.50s').deg]],0)[0]

circle=plt.Circle((x0,y0),radius=1.1/60/header_radio['CDELT2']/(2*np.sqrt(2*np.log(2))),linewidth=2,fill=False,color='white')
ax.add_artist(circle)

x0+=12

x1=x0-size1.deg/(-header_radio['CDELT1'])/2
x2=x0+size1.deg/(-header_radio['CDELT1'])/2
y1=y0-size1.deg/(header_radio['CDELT2'])/2
y2=y0+size1.deg/(header_radio['CDELT2'])/2

plt.imshow(im_radio,origin='lower',interpolation='nearest',cmap='inferno')

zz = plt.contour(im_laboca, [3,8,13,18,23,28],alpha=0.)
listoflines=get_contour_verts(zz)
for j,lines in enumerate(listoflines):
    for line in lines:
        new_line=w_radio.wcs_world2pix(w_laboca.wcs_pix2world(line,0),0)
        plt.plot(new_line[:,0],new_line[:,1],color='gold',linewidth=2,zorder=1)
        
ax.text(x1+0.5,y2-2.5,'$\mathrm{SPT}2349-56$',fontsize=25,color='white')

plt.axis([x1,x2,y1,y2])
plt.xticks([])
plt.yticks([])

for axis in ['top','bottom','left','right']:
    ax.spines[axis].set_linewidth(2)
    ax.spines[axis].set_edgecolor('silver')

plt.xlabel('$\mathrm{RA}$',fontsize=20)
plt.ylabel('$\mathrm{Dec}$',fontsize=20)

lon=ax.coords[0]
lat=ax.coords[1]

lon.set_major_formatter('hh:mm:ss')
lat.set_major_formatter('dd:mm:ss')

lon.set_separator((':',':',''))
lat.set_separator((':',':',''))

lon.set_ticklabel(fontname='serif',fontsize=15)
lat.set_ticklabel(fontname='serif',fontsize=15)

#ALMA zoom with LABOCA contours

ax_zoom=fig.add_axes([0.48, 0.5, 0.4, 0.4])

size2=Angle(0.5,unit='arcmin')

x0,y0=w.wcs_world2pix([[Angle('23h49m42.68s').deg,Angle('-56d38m23.50s').deg]],0)[0]

x1=x0-size2.deg/(-header['CDELT1'])/2
x2=x0+size2.deg/(-header['CDELT1'])/2
y1=y0-size2.deg/(header['CDELT2'])/2
y2=y0+size2.deg/(header['CDELT2'])/2

plt.imshow(im_stack,origin='lower',interpolation='nearest',cmap='inferno',vmin=-1e-5,vmax=15e-5)

plt.axis([x1,x2,y1,y2])
plt.xticks([])
plt.yticks([])

for axis in ['top','bottom','left','right']:
    ax_zoom.spines[axis].set_linewidth(2)
    ax_zoom.spines[axis].set_edgecolor('silver')
    
#Plot box around SPIRE background
x,y=w_radio.wcs_world2pix(w.wcs_pix2world([[x1,y1],[x1,y2]],0),0).transpose()
ax.plot(x,y,linestyle='-',color='silver',linewidth=2)
x,y=w_radio.wcs_world2pix(w.wcs_pix2world([[x1,y2],[x2,y2]],0),0).transpose()
ax.plot(x,y,linestyle='-',color='silver',linewidth=2)
x,y=w_radio.wcs_world2pix(w.wcs_pix2world([[x2,y2],[x2,y1]],0),0).transpose()
ax.plot(x,y,linestyle='-',color='silver',linewidth=2)
x,y=w_radio.wcs_world2pix(w.wcs_pix2world([[x2,y1],[x1,y1]],0),0).transpose()
ax.plot(x,y,linestyle='-',color='silver',linewidth=2)

#Connect box corners
x,y=w_radio.wcs_world2pix(w.wcs_pix2world([[x2,y2]],0),0)[0]
con = ConnectionPatch(xyA=(x,y),xyB=(x1,y2),coordsA='data',coordsB='data',axesA=ax,axesB=ax_zoom,linestyle='-',color='silver',linewidth=2)
ax.add_artist(con)
x,y=w_radio.wcs_world2pix(w.wcs_pix2world([[x2,y1]],0),0)[0]
con = ConnectionPatch(xyA=(x,y),xyB=(x1,y1),coordsA='data',coordsB='data',axesA=ax,axesB=ax_zoom,linestyle='-',color='silver',linewidth=2)
ax.add_artist(con)
